TAPE: Tailored Posterior Difference for Auditing of Machine Unlearning

With the increasing prevalence of Web-based platforms handling vast amounts of user data, machine unlearning has emerged as a crucial mechanism to uphold users' right to be forgotten, enabling individuals to request the removal of their specified data from trained models. However, the auditing of machine unlearning processes remains significantly underexplored. Although some existing methods offer unlearning auditing by leveraging backdoors, these backdoor-based approaches are inefficient and impractical, as they necessitate involvement in the initial model training process to embed the backdoors. In this paper, we propose a TAilored Posterior diffErence (TAPE) method to provide unlearning auditing independently of original model training. We observe that the process of machine unlearning inherently introduces changes in the model, which contains information related to the erased data. TAPE leverages unlearning model differences to assess how much information has been removed through the unlearning operation. Firstly, TAPE mimics the unlearned posterior differences by quickly building unlearned shadow models based on first-order influence estimation. Secondly, we train a Reconstructor model to extract and evaluate the private information of the unlearned posterior differences to audit unlearning. Existing privacy reconstructing methods based on posterior differences are only feasible for model updates of a single sample. To enable the reconstruction effective for multi-sample unlearning requests, we propose two strategies, unlearned data perturbation and unlearned influence-based division, to augment the posterior difference. Extensive experimental results indicate the significant superiority of TAPE over the state-of-the-art unlearning verification methods, at least 4.5$\times$ efficiency speedup and supporting the auditing for broader unlearning scenarios.

==> Contents/Figures/Experiments_r/On_CIFAR10/Influence_app/cifar10_influence_app_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.10281 , 0.110259, 0.1504526, 0.20765]

unl_muv = [0.1214661 , 0.13731, 0.187414, 0.26631919]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.41, 0.08)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_influence_app_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Influence_app/cifar10_influence_app_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.21209, 0.22173, 0.236790, 0.25244, 0.25390, 0.26631]

unl_muv = [0.14622, 0.15043, 0.1591124, 0.169101, 0.173551, 0.193527]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-PD (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-PD (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.41, 0.08)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_influence_app_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Influence_app/cifar10_influence_app_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.2076, 0.148699, 0.141086, 0.1374978, 0.13849107, 0.134609]

unl_muv = [0.266319, 0.193527, 0.18572, 0.183649, 0.181544, 0.171698]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.41, 0.08)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_influence_app_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Influence_app/cifar10_influence_app_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.29744  , 0.21269 , 0.155880 , 0.175177 ]
unl_ss_not_in = [0.336832   , 0.208493    , 0.156195     , 0.177796]


unl_ms_in = [0.17200     , 0.20485   , 0.150709 , 0.1302478]
unl_ms_not_in = [0.189025   , 0.20622 , 0.1578492  , 0.131243]


sisa_unl = [0.29744, 0.336832, 0.17200, 0.189025]
vbu_unl = [0.21269, 0.208493, 0.20485, 0.20622]
rfu_unl = [0.155880, 0.156195,  0.150709, 0.1578492]
hbu_unl = [0.175177, 0.177796, 0.1302478, 0.131243]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Average UE', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 0.6, 0.1)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')
plt.title('On CIFAR10', fontsize=24)
plt.legend(loc=(0.02, 0.65), fontsize=20)
#plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()


plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_influence_app_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CIFAR10/Original_sim/cifar10_org_sim_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [1, 0.999124, 0.996562, 0.9924, 0.9869, 0.98020]

unl_muv = [0.987, 0.9845, 0.9845, 0.9845, 0.9685, 0.957]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='none', markevery=markevery,
         label='Perturbed Data', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
#          label='Multi-Sample',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.9 ,1.01,0.02)
plt.ylim(0.9,1.01)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_org_sim_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Rec_MSE/cifar10_rec_mse_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.97027, 0.971212, 0.971413, 0.97184, 0.972628, 0.9742451]

unl_muv = [0.96937, 0.96990, 0.9701990, 0.970645, 0.972020, 0.973118]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
# for i in range(len(x)):
#     unl_mib[i] = unl_mib[i]*10
#     unl_muv[i] = unl_muv[i] * 10

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.96, 0.98, 0.005)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Rec_MSE/cifar10_rec_mse_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.97303  , 0.972769 , 0.971316 , 0.97288 ]
unl_ss_not_in = [0.973511   , 0.97564    , 0.97500     , 0.976009]


unl_ms_in = [0.96608     , 0.966605   , 0.9661485 , 0.966252]
unl_ms_not_in = [0.967100   , 0.97029 , 0.97007  , 0.970016]


sisa_unl = [0.97303, 0.973511, 0.96608, 0.967100]
vbu_unl = [0.972769, 0.97564, 0.966605, 0.97029]
rfu_unl = [0.971316, 0.97500,  0.9661485, 0.97007]
hbu_unl = [0.97288, 0.976009, 0.966252,  0.970016]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')

plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')





# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0.9, 1.05, 0.02)
plt.yticks(my_y_ticks, fontsize=20)
plt.ylim(0.9,1.02)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')

plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rec_mse_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CIFAR10/Rec_MSE/cifar10_rec_sim_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.8989, 0.9388, 0.964573, 0.9728451]

unl_muv = [0.898785, 0.94710, 0.96931, 0.9754513]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.89, 0.991, 0.02)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rec_sim_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Rec_MSE/cifar10_rec_sim_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.97284, 0.96839, 0.967836, 0.96773, 0.967538, 0.967148]

unl_muv = [0.973764, 0.97290, 0.97248, 0.97214, 0.971333, 0.97083]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery, label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=28)
my_y_ticks = np.arange(0.95, 0.981, 0.005)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESS}$' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='lower left',fontsize=28)
plt.title('On CIFAR10', fontsize=28 )
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rec_sim_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Running_time/cifar10_rt_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib_ss = [0, 0, 0, 0, 0, 0]
unl_mib_ms = [888.985 - 230, 862.987992- 230, 854.82028- 230, 886.6597- 230, 888.985- 230, 888.985- 230]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv = [137.22, 136.52, 136.997, 138.033, 137.977498, 137.22]

unl_muv_ms = [110.396, 114.9115, 113.9054, 112.4070, 111.0134, 111.0134] #[191.235, 191.2713, 193.1833, 190.910802, 191.14087, 224]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib_ss[i] = unl_mib_ss[i]
    unl_mib_ms[i] = unl_mib_ms[i]
    unl_muv[i] = unl_muv[i]
    unl_muv_ms[i] = unl_muv_ms[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_muv_includes, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
#          label='MUV (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-PD (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_ms, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-PD (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='MIB (SS-B)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



# plt.plot(x, unl_mib_ss, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='MIB (SS-B)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_ms, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Running Time' ,fontsize=24)
my_y_ticks = np.arange(0, 1100, 200)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e3", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_running_time_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Running_time/cifar10_rt_noise_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1', '20', '40', '60', '80', '100']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_hess_r = [516*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 439*20/6000*0.22*5 +2.2*5 , 389*20/6000*0.22*5 +2.2 *5, 1200*20/6000*0.22*2*5]
unl_br = [72*20/6000*0.22*5           , 72*20/6000*0.22   *5    , 43*20/6000*0.22 *5      , 45*20/6000*0.22*5, 59*20/6000*0.22*5, 1200*20/6000*0.22*2*5 ]


unl_vib = [180*20/6000*0.22*5   *2      , 360*20/6000*0.22  *2 *5   , 180*20/6000*0.22  *2 *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5 ]
unl_self_r = [180*20/6000*0.22*5  *2    , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5]




x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br,   width=0.168, label='VBU', color='r', hatch='/')
plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='PriMU$_{w}$', color='cornflowerblue', hatch='*')
plt.bar(x + width / 8, unl_self_r, width=0.168, label='PriMU$_{w/o}$', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 13.1, 2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.grid(axis='y')
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rt_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CIFAR10/Running_time/cifar10_rt_sample_size_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1', '20', '40', '60', '80', '100']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_hess_r = [516*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 439*20/6000*0.22*5 +2.2*5 , 389*20/6000*0.22*5 +2.2 *5, 1200*20/6000*0.22*2*5]
unl_br = [72*20/6000*0.22*5           , 72*20/6000*0.22   *5    , 43*20/6000*0.22 *5      , 45*20/6000*0.22*5, 59*20/6000*0.22*5, 1200*20/6000*0.22*2*5 ]


unl_vib = [180*20/6000*0.22*5   *2      , 360*20/6000*0.22  *2 *5   , 180*20/6000*0.22  *2 *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5 ]
unl_self_r = [180*20/6000*0.22*5  *2    , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5]




x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br,   width=0.168, label='VBU', color='r', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='PriMU$_{w}$', color='cornflowerblue', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_self_r, width=0.168, label='PriMU$_{w/o}$', color='g', edgecolor='black', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', edgecolor='black', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 13.1, 2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.grid(axis='y')
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rt_sample_size_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CIFAR10/Running_time/cifar10_running_time_noise_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0', '5', '10', '15', '20', '25']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


TaPD_ss=[137.22, 136.52, 136.997, 138.033, 137.977498, 137.22]

TaPS_ms = [110.396, 114.9115, 113.9054, 112.4070, 111.0134, 111.0134]
MIB =[888.985 - 230, 862.987992- 230, 854.82028- 230, 886.6597- 230, 888.985- 230, 888.985- 230]


unl_mib_ss = [0, 0, 0, 0, 0, 0]
unl_mib_ms = [888.985 - 230, 862.987992- 230, 854.82028- 230, 886.6597- 230, 888.985- 230, 888.985- 230]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv = [137.22, 136.52, 136.997, 138.033, 137.977498, 137.22]

unl_muv_ms = [110.396, 114.9115, 113.9054, 112.4070, 111.0134, 111.0134] #[191.235, 191.2713, 193.1833, 190.910802, 191.14087, 224]
# unl_ss_wo = [94.32, 94.

x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 3, TaPD_ss,   width=width / 3, label='TAPE (SS)', color='#797BB7', edgecolor='black', hatch='*')
plt.bar(x , TaPS_ms, width=width / 3, label='TAPE (MS)', color='#9BC985',edgecolor='black', hatch='\\')
plt.bar(x + width / 3, MIB, width=width / 3, label='MIB (B-MS)', color='#E58579', edgecolor='black', hatch='/')
#plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1000.1, 200)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.title("On CIFAR10", fontsize= 24)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_runningtime_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CIFAR10/Verifiability/cifar10_verifiability_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0]
unl_mib_bck = [0, 0.5, 0.95, 0.93]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [ 0.0, 0.0, 0.081, 0.0708]

unl_muv = [0.0, 0.0, 0.9267, 0.9564]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

unl_lower_multi_in =[0.0, 0.0000, 0.0520, 0.0628 ]
unl_lower_multi_not_in = [0.0, 0.0000, 0.8796, 0.9468]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



plt.plot(x, unl_lower_multi_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MUA-MD In (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_lower_multi_not_in, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.16,0.25),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_verifiability_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Verifiability/cifar10_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]
unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0.5, 0.5, 1, 1, 1]


# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.50, 0.8280, 0.9020, 0.9372, 0.9596, 0.98764]

unl_muv = [0.40, 0.5788, 0.7352, 0.8268, 0.9420, 0.974468]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (B-SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_bck, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)





#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Verifiability/cifar10_verifiability_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0.5, 0.95, 0.93, 0.9625, 0.5]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.0708, 0.0628, 0.0304, 0.0356, 0.0320,  0.0388]

unl_muv = [0.9876, 0.9744, 0.9668, 0.9684, 0.9620, 0.9644]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (GS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=28)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESS}$' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.01,0.25),fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_verifiability_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CIFAR10/Verifiability/cifar10_verifiability_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.1204  , 0.0752 , 0.0396 , 0.0568 ]
unl_ss_not_in = [0.9060   , 0.9704    , 0.9428     , 0.9404]


unl_ms_in = [0.0604     , 0.0228   , 0.0260 , 0.0164]
unl_ms_not_in = [0.8648   , 0.9192 , 0.9280  , 0.9116]


sisa_unl = [0.1204, 0.9060, 0.0604, 0.8648]
vbu_unl = [0.0752, 0.9704, 0.0228, 0.9192]
rfu_unl = [ 0.0396, 0.9428,  0.0260, 0.9280]
hbu_unl = [0.0568, 0.9404, 0.0164, 0.9116]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.5, 0.2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')
plt.legend(loc=(0.02, 0.64), fontsize=20)
#plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_verifiability_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CelebA/Influence_app/celebA_influence_app_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.18756  , 0.180475 , 0.10961 , 0.1554977 ]
unl_ss_not_in = [0.22093   , 0.193280    , 0.109307     , 0.168709]


unl_ms_in = [0.094853     , 0.145325   , 0.08809 , 0.09037]
unl_ms_not_in = [0.120854   , 0.160598 , 0.08719  , 0.104830]


sisa_unl = [0.18756, 0.22093, 0.094853, 0.120854]
vbu_unl = [0.180475, 0.193280, 0.145325, 0.160598]
rfu_unl = [0.10961, 0.109307,  0.08809, 0.08719]
hbu_unl = [0.1554977, 0.168709, 0.09037, 0.104830]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Average UE', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 0.37, 0.05)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')

plt.title('On CelebA', fontsize=24)
plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celebA_influence_app_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CelebA/Influence_app/celeba_influence_app_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.026143, 0.042585, 0.04727, 0.133360]

unl_muv = [0.03120, 0.048190, 0.05610, 0.1660710]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.19, 0.03)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


plt.title('On CelebA', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_influence_app_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Influence_app/celeba_influence_app_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]


labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.13345, 0.134706, 0.1367983, 0.145723, 0.154221, 0.166071]

unl_muv = [0.095646, 0.097062, 0.10083, 0.106176, 0.113739, 0.1235941]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-PD (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-PD (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.41, 0.08)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_influence_app_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Influence_app/celeba_influence_app_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.1333, 0.0955779, 0.0901369, 0.08986139, 0.0888528, 0.0867679]

unl_muv = [0.16607, 0.123594, 0.1217507, 0.12105229, 0.119970, 0.1174369]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.41, 0.08)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


plt.title('On CelebA', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_influence_app_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Original_sim/celeba_org_sim_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [1, 0.998683, 0.99484, 0.988731, 0.98063, 0.970893]

unl_muv = [0.987, 0.9845, 0.9845, 0.9845, 0.9685, 0.957]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='none', markevery=markevery,
         label='Perturbed Data', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
#          label='Multi-Sample',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.9 ,1.01,0.02)
plt.ylim(0.9,1.01)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celebA_org_sim_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Rec_MSE/celeba_rec_mse_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '30', '60', '90', '120', '150']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.97510, 0.97461, 0.975459, 0.976121, 0.976229, 0.977321]

unl_muv = [0.965740, 0.967340, 0.968792, 0.9692447, 0.9698897,  0.97012429]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.96, 0.98, 0.005)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Rec_MSE/celeba_rec_mse_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.977335  , 0.97762 , 0.964420 , 0.977701 ]
unl_ss_not_in = [0.979339   , 0.98005    , 0.966258     , 0.979951]


unl_ms_in = [0.96394     , 0.9641662   , 0.963810 , 0.965032]
unl_ms_not_in = [0.9669511   , 0.96662 , 0.9661702  , 0.9672170]


sisa_unl = [0.977335, 0.979339, 0.96394, 0.9669511]
vbu_unl = [0.97762, 0.98005, 0.9641662, 0.96662]
rfu_unl = [0.964420, 0.966258, 0.963810, 0.9661702]
hbu_unl = [0.977701, 0.979951, 0.965032,  0.9672170]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0.9, 1.03, 0.02)
plt.yticks(my_y_ticks, fontsize=20)
plt.ylim(0.9,1.03)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')

plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rec_mse_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CelebA/Rec_MSE/celeba_rec_sim_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.83887, 0.908837, 0.96457394, 0.975570]

unl_muv = [ 0.839692, 0.9171035, 0.969313, 0.978333]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.83, 0.991, 0.03)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rec_sim_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Rec_MSE/celeba_rec_sim_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.97557039, 0.968087, 0.9669257, 0.9642304, 0.965588, 0.96487396]

unl_muv = [0.976838, 0.96987, 0.96804, 0.96798, 0.968289, 0.968032]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery, label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=28)
my_y_ticks = np.arange(0.94, 0.981, 0.01)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESS}$' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='lower left',fontsize=28)
plt.title('On CelebA', fontsize=28 )
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rec_sim_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Running_time/celeba_rt_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib_ss = [0, 0, 0, 0, 0, 0]
unl_mib_ms = [1332.5829 + 300, 1299.058+ 300, 1408.4009+ 300, 1319.058+ 300, 1399.058+ 300, 1359.058+ 300]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv = [31.22, 32.52, 31.997, 32.033, 31.977498, 31.22]

unl_muv_ms = [19.59866, 20.0211, 20.207, 19.8380, 19.7739, 19.924] #[191.235, 191.2713, 193.1833, 190.910802, 191.14087, 224]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib_ss[i] = unl_mib_ss[i]
    unl_mib_ms[i] = unl_mib_ms[i]
    unl_muv[i] = unl_muv[i]
    unl_muv_ms[i] = unl_muv_ms[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_muv_includes, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
#          label='MUV (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-PD (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_ms, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-PD (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='MIB (SS-B)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



# plt.plot(x, unl_mib_ss, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='MIB (SS-B)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_ms, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)





#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Running Time' ,fontsize=24)
my_y_ticks = np.arange(0, 2100, 400)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Noise Ratio' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e3", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_running_time_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Running_time/celeba_rt_noise_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1', '20', '40', '60', '80', '100']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_hess_r = [516*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 439*20/6000*0.22*5 +2.2*5 , 389*20/6000*0.22*5 +2.2 *5, 1200*20/6000*0.22*2*5]
unl_br = [72*20/6000*0.22*5           , 72*20/6000*0.22   *5    , 43*20/6000*0.22 *5      , 45*20/6000*0.22*5, 59*20/6000*0.22*5, 1200*20/6000*0.22*2*5 ]


unl_vib = [180*20/6000*0.22*5   *2      , 360*20/6000*0.22  *2 *5   , 180*20/6000*0.22  *2 *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5 ]
unl_self_r = [180*20/6000*0.22*5  *2    , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5]




x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br,   width=0.168, label='VBU', color='r', hatch='/')
plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='PriMU$_{w}$', color='cornflowerblue', hatch='*')
plt.bar(x + width / 8, unl_self_r, width=0.168, label='PriMU$_{w/o}$', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 13.1, 2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.grid(axis='y')
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rt_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CelebA/Running_time/celeba_rt_sample_size_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1', '20', '40', '60', '80', '100']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_hess_r = [516*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 439*20/6000*0.22*5 +2.2*5 , 389*20/6000*0.22*5 +2.2 *5, 1200*20/6000*0.22*2*5]
unl_br = [72*20/6000*0.22*5           , 72*20/6000*0.22   *5    , 43*20/6000*0.22 *5      , 45*20/6000*0.22*5, 59*20/6000*0.22*5, 1200*20/6000*0.22*2*5 ]


unl_muv = [37.612, 37.5137  ,32.11904, 37.4105, 37.3426, 37.1530 ]
unl_mib = [1232.582, 1131.4467 , 1225.5774, 1350.929, 1327.0406, 1505.699]


for i in range(len(labels)):
    unl_muv[i] = unl_muv[i]/1000
    unl_mib[i] = unl_mib[i] / 1000


x = np.arange(len(labels))  # the label locations
width = 0.9 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')

plt.bar(x - width / 8 - width / 16, unl_muv, width=0.268,  label='MUV', color='g', hatch='x')
plt.bar(x + width / 8, unl_mib, width=0.268, label='MIB', color='orange', hatch='\\')


# plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br,   width=0.168, label='VBU', color='r', hatch='/')
# plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='PriMU$_{w}$', color='cornflowerblue', hatch='*')
# plt.bar(x + width / 8, unl_self_r, width=0.168, label='PriMU$_{w/o}$', color='g', hatch='x')
# plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.3, 0.2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
# plt.grid(axis='y')
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rt_sample_size_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CelebA/Running_time/celeba_running_time_noise_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0', '30', '60', '90', '120', '150']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


TaPD_ss=[31.22, 32.52, 31.997, 32.033, 31.977498, 31.22]

TaPS_ms = [19.59866, 20.0211, 20.207, 19.8380, 19.7739, 19.924]
MIB =[1332.5829 + 300, 1299.058+ 300, 1408.4009+ 300, 1319.058+ 300, 1399.058+ 300, 1359.058+ 300]




x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 3, TaPD_ss,   width=width / 3, label='TAPE (SS)', color='#797BB7', edgecolor='black', hatch='*')
plt.bar(x , TaPS_ms, width=width / 3, label='TAPE (MS)', color='#9BC985',edgecolor='black', hatch='\\')
plt.bar(x + width / 3, MIB, width=width / 3, label='MIB (B-MS)', color='#E58579', edgecolor='black', hatch='/')
#plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 2400.1, 400)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.legend(loc=(0.01, 0.68), fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)
plt.title("On CelebA", fontsize= 24)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celebA_runningtime_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_CelebA/Verifiability/celeba_verifiability_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0 ]
unl_mib_bck = [0, 0.7, 0.7, 0.7 ]


# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.0, 0.2428, 0.1281, 0.0891 ]

unl_muv = [0.0, 0.9221, 0.9467,  0.9314 ]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

unl_muv_lowerb_multi_in = [0, 0.2592, 0.1025, 0.0984]
unl_muv_lowerb_multi_not_in = [0,  0.9293, 0.9344, 0.9262]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, unl_muv_lowerb_multi_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MUA-MD In (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_muv_lowerb_multi_not_in, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.151, 0.35),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_verifiability_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Verifiability/celeba_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '30', '60', '90', '120', '150']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0.7, 0.7, 0.7, 0.7, 0.7]


# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.3330, 0.5932, 0.8227, 0.8975,  0.9529, 0.9764]

unl_muv = [0.2500, 0.5127,  0.8084, 0.889037, 0.89811,  0.9457]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (B-SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_bck, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)






#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability', fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks, fontsize=20)
plt.xlabel('Perturbation Limit', fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)





# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc=(0.35,0.1),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Verifiability/celeba_verifiability_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0.7, 0.7, 0.7, 0.7, 1]


# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.0981, 0.0894, 0.0687, 0.0891, 0.0676,  0.0912]

unl_muv = [0.9764, 0.9457, 0.9047,  0.8924, 0.9088, 0.8842]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery, label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (GS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=28)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESS}$' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.01, 0.4),fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_verifiability_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_CelebA/Verifiability/celeba_verifiability_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.1855  , 0.1506 , 0.1383 , 0.1619 ]
unl_ss_not_in = [0.9682   , 0.9447    , 0.9549     , 0.9518]


unl_ms_in = [0.0881     , 0.1107   , 0.1383 , 0.1148]
unl_ms_not_in = [0.9170   , 0.9549 , 0.9693  , 0.9529]


sisa_unl = [0.1855, 0.9682, 0.0881, 0.9170]
vbu_unl = [0.1506, 0.9447,  0.1107, 0.9549]
rfu_unl = [0.1383, 0.9549,  0.1383, 0.9693]
hbu_unl = [0.1619, 0.9518, 0.1148, 0.9529]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.5, 0.2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')

plt.legend(loc=(0.02, 0.66), fontsize=20)
#plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_verifiability_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Ablation_exp/ablation_exp.py <==
import numpy as np
import  matplotlib.pyplot as plt
#


plt.style.use('seaborn')

fig, ax = plt.subplots(1, 3, figsize=(17, 4)) #sharex='col',
fig.subplots_adjust(bottom=0.16)

# for i in range(2):
#     for j in range(3):
#         ax[i,j].text(0.5,0.5,str((i,j)), fontsize=18, ha='center')



# figure 0


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

#UEV = [141.4497, 116.9057  , 118.2206 , 119.850, 118.458, 116.92136]
UEV = [145.4497, 116.9057  , 118.2206 , 118.850, 118.458, 116.92136]
UEV_no_mask = [131.49714, 105.250388, 105.3491835, 104.92731, 105.585058, 105.58505]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
UEV_no_division = [143.170001, 116.3346, 116.60770, 117.58471, 116.281131, 115.198461]

UEV_no_both = [130.9, 103.9, 104.9, 104.00222, 104.92408, 104.9]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

l_w=3.5
m_s=8
marker_s = 2
markevery=1
width = 0.9 # the width of the bars
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)


ax[0].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


ax[0].plot(x, UEV_no_mask, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE w/o UDP',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



ax[0].plot(x, UEV_no_division, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='TAPE w/o UID',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


ax[0].plot(x, UEV_no_both, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
         label='TAPE w/o both',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# x = np.arange(len(labels))
#
# ax[0].bar(x - width /5 - width / 5 , UEV, width=width/5, label='TaPD', color='#797BB7', edgecolor='black', hatch='/')
#
# ax[0].bar(x - width / 5 , UEV_no_mask, width=width/5,  label='TaPD w/o UDP', color='#9BC985', edgecolor='black' , hatch='x')
# ax[0].bar(x , UEV_no_division, width=width/5, label='TaPD w/o UID', color='#2A5522', edgecolor='black', hatch='o')
#
#
# ax[0].bar(x + width / 5  , UEV_no_both,   width=width/5, label='TaPD w/o both', color='#E1C855', edgecolor='black',  hatch='\\')

# ax[0].bar(x + width / 6 + width/6 , unl_mib_CIFAR, width=width/6, label='MIB CIFAR10', color='#6BB7CA', edgecolor='black', hatch='*')
#
#
# ax[0].bar(x + width / 6 + width / 6 + width/6  , unl_mib_CelebA,   width=width/6, label='MIB CelebA', color='#E58579', edgecolor='black', hatch='\\')


#F7D58B

#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
# leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[0].set_ylabel('Running Time', fontsize=18)
my_y_ticks = np.arange(60, 162, 20)
ax[0].set_yticks(my_y_ticks )
ax[0].set_xlabel('$\it{ESS}$' ,fontsize=18)

ax[0].set_xticklabels(labels ,fontsize=13)
ax[0].set_xticks(x)
# plt.title('CIFAR10 IID')





#picture 1





x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

#UEV = [0.96693, 0.93609, 0.913304, 0.88554, 0.8717471, 0.809093]
UEV = [0.96502, 0.93312, 0.9228, 0.915994, 0.903300, 0.902618]
UEV_no_mask = [0.9502, 0.8186, 0.798016, 0.7780032, 0.75806064, 0.75779541]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
UEV_no_division =   [0.9653, 0.761445, 0.7627, 0.76964, 0.765321, 0.765159]

UEV_no_both = [0.949632, 0.7360603, 0.746120, 0.7571, 0.743322, 0.743321]




#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
ax[1].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
ax[1].plot(x, UEV_no_mask, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax[1].plot(x, UEV_no_division, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


ax[1].plot(x, UEV_no_both, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[1].set_ylabel('Rec. Similarity', fontsize=18)
my_y_ticks = np.arange(0.4, 1.01, 0.1)
ax[1].set_yticks(my_y_ticks )
ax[1].set_xlabel('$\it{ESS}$' ,fontsize=18)

ax[1].set_xticklabels(labels ,fontsize=13)
ax[1].set_xticks(x)
# plt.title('CIFAR10 IID')









#picture 2

x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

#UEV = [0.9933, 0.9583, 0.9083, 0.8550, 0.8700, 0.8410]
UEV = [0.9943, 0.9867, 0.9583, 0.9583, 0.9490, 0.9497]
UEV_no_mask = [0.8023, 0.7510, 0.62803, 0.6080, 0.6347, 0.5397]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
UEV_no_division = [0.9717, 0.9267, 0.9377, 0.8097, 0.8643, 0.6703]

UEV_no_both = [0.79790, 0.69293, 0.617603,0.5900, 0.601453, 0.50697]



#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
ax[2].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
ax[2].plot(x, UEV_no_mask, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax[2].plot(x, UEV_no_division, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


ax[2].plot(x, UEV_no_both, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
#leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[2].set_ylabel('Verifiability', fontsize=18)
my_y_ticks = np.arange(0, 1.3, 0.2)
ax[2].set_yticks(my_y_ticks )
ax[2].set_xlabel('$\it{ESS}$' ,fontsize=18)

ax[2].set_xticklabels(labels ,fontsize=13)
ax[2].set_xticks(x)
# plt.title('CIFAR10 IID')


# figure 3





# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)


# plt.grid(axis='y')
# ax[2].set_title('On CelebA', fontsize=20)



handles, labels = ax[0].get_legend_handles_labels()
# Create a "dummy" handle for the legend title
# title_handle = plt.Line2D([], [], color='none', label='Method')
#
# # Insert the title handle at the beginning of the handles list
# handles = [title_handle] + handles
# handles.insert(1, title_handle)
# labels = ['Methods and Scenarios:'] + labels
# labels.insert(1, '')

fig.legend(handles, labels,  loc='lower center', ncol=4, bbox_to_anchor=(0.5, -0.13),fontsize=18)

#facecolor='#EAEAF2', frameon=True,
# plt.legend( title = 'Methods and Datasets',frameon=True, facecolor='white', loc='best',
#            ncol=2, mode="expand", framealpha=0.5, borderaxespad=0., fontsize=20, title_fontsize=20)

# fig.tight_layout()
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('ablation_exp.pdf', dpi=200,bbox_inches='tight')

plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Ablation_exp/mnist_influence_app_sample_ablation.py <==


import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter


epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.0670, 0.05614, 0.05513, 0.054879, 0.05501, 0.054093]

unl_muv = [0.4278, 0.4113, 0.41067, 0.410123, 0.409559, 0.4098]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.52, 0.1)
plt.yticks(my_y_ticks,fontsize=20)
# plt.yscale('log')

plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

# Annotating the y-axis with the unit at its end using scientific notation

# Create a ScalarFormatter object
# Scale the y-values by a factor of 10


#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

plt.title('On MNIST', fontsize=24 )

# plt.text(-0.1, 0.5, 'Title Beside Y', transform=ax[0].transAxes,
#            va='center', ha='left', rotation='vertical')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_influence_app_sample_ablation.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Ablation_exp/mnist_rec_sim_sample_ablation.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [ 0.9459, 0.9097, 0.85268, 0.856668, 0.818231, 0.732786]

unl_muv = [0.96693, 0.93609, 0.913304, 0.88554, 0.8717471, 0.809093]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0., 1.3, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_sim_sample_ablation.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Ablation_exp/mnist_verifiability_sample_ablation.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0, 0, 1, 1, 1]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.3100, 0.2073, 0.1140, 0.1800, 0.0320, 0.0000]

unl_muv = [0.9933, 0.9583, 0.9083, 0.8550, 0.8700, 0.8410]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.01,0.35),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_sample_ablation.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Ablation_exp/second_order_compare.py <==
import numpy as np
import  matplotlib.pyplot as plt
#


plt.style.use('seaborn')

fig, ax = plt.subplots(1, 4, figsize=(20, 3.8)) #sharex='col',
fig.subplots_adjust(bottom=0.2)

# for i in range(2):
#     for j in range(3):
#         ax[i,j].text(0.5,0.5,str((i,j)), fontsize=18, ha='center')




#picture 1



x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

UEV = [0.4278, 0.4113, 0.41067, 0.410123, 0.409559, 0.4098]
UEV_second = [0.434302, 0.416475, 0.4174561, 0.4169029, 0.4166158, 0.405258]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
UEV_in = [0.0670, 0.05614, 0.05513, 0.054879, 0.05501, 0.054093]

UEV_second_in = [0.0661944, 0.05628, 0.05532, 0.0552045, 0.055168, 0.0547215]



l_w=3.5
m_s=8
marker_s = 2
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
ax[0].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
ax[0].plot(x, UEV_second, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#ax[0].plot(x, UEV_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#ax[0].plot(x, UEV_second_in, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery, label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[0].set_ylabel('Average UE', fontsize=20)
my_y_ticks = np.arange(0.0, 0.46, 0.09)
ax[0].set_yticks(my_y_ticks )
ax[0].set_xlabel('$\it{ESS}$' ,fontsize=20)

ax[0].set_xticklabels(labels ,fontsize=13)
ax[0].set_xticks(x)
# plt.title('CIFAR10 IID')


# figure 2



x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

UEV = [0.96693, 0.93609, 0.913304, 0.88554, 0.8717471, 0.809093]
UEV_second = [0.9667912, 0.93423, 0.91603, 0.880405, 0.85692, 0.810767]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
UEV_in = [ 0.9459, 0.9097, 0.85268, 0.856668, 0.818231, 0.732786]

UEV_second_in = [0.947320, 0.91448736, 0.85384, 0.8462974, 0.8267230, 0.764254]



l_w=3.5
m_s=8
marker_s = 2
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
ax[1].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
ax[1].plot(x, UEV_second, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#ax[1].plot(x, UEV_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery, label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#ax[1].plot(x, UEV_second_in, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery, label='MIB (Normal Not In.)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[1].set_ylabel('Rec. Similarity', fontsize=20)
my_y_ticks = np.arange(0.7, 1.01, 0.06)
ax[1].set_yticks(my_y_ticks )
ax[1].set_xlabel('$\it{ESS}$' ,fontsize=20)

ax[1].set_xticklabels(labels ,fontsize=13)
ax[1].set_xticks(x)
# plt.title('CIFAR10 IID')








#picture 3

x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

UEV = [0.9933, 0.9583, 0.9083, 0.8550, 0.8600, 0.8410]
UEV_second = [0.9907, 0.9607, 0.9423, 0.8810, 0.8777, 0.8533]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
UEV_in= [0.3100, 0.2073, 0.15, 0.0600, 0.0320, 0.0000]

UEV_second_in = [0.3197, 0.2100, 0.1567, 0.1513, 0.0217, 0.0033]



#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
ax[2].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='First Order Not In', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
ax[2].plot(x, UEV_second, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='Second Order Not In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#ax[2].plot(x, UEV_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery, label='First Order In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#ax[2].plot(x, UEV_second_in, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery, label='Second Order In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[2].set_ylabel('Verifiability', fontsize=20)
my_y_ticks = np.arange(0.0, 1.01, 0.2)
ax[2].set_yticks(my_y_ticks )
ax[2].set_xlabel('$\it{ESS}$' ,fontsize=20)

ax[2].set_xticklabels(labels ,fontsize=13)
ax[2].set_xticks(x)
# plt.title('CIFAR10 IID')


# figure 4


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

UEV = [141.4497, 116.9057  , 118.2206 , 119.850, 118.458, 116.92136]
UEV_second = [162.60409, 119.6657, 118.8308, 117.604, 118.85385, 116.829053]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
# UEV_no_division = [146.170001, 118.3346, 116.60770, 117.58471, 117.281131, 117.198461]
#
# UEV_no_both = [142.9, 118.9, 117.9, 116.00222, 116.92408, 116.9]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
ax[3].plot(x, UEV, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='UEV', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
ax[3].plot(x, UEV_second, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='UEV w/o masking',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


# ax[3].plot(x, UEV_no_division, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='UEV w/o division',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
#
# ax[3].plot(x, UEV_no_both, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='UEV w/o both',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#F7D58B

#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
# leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
ax[3].set_ylabel('Running Time', fontsize=20)
my_y_ticks = np.arange(100, 180, 15)
ax[3].set_yticks(my_y_ticks )
ax[3].set_xlabel('$\it{ESS}$' ,fontsize=20)

ax[3].set_xticklabels(labels ,fontsize=13)
ax[3].set_xticks(x)
# plt.title('CIFAR10 IID')





# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)


# plt.grid(axis='y')
# ax[2].set_title('On CelebA', fontsize=20)



handles, labels = ax[2].get_legend_handles_labels()
# Create a "dummy" handle for the legend title
# title_handle = plt.Line2D([], [], color='none', label='Method')
#
# # Insert the title handle at the beginning of the handles list
# handles = [title_handle] + handles
# handles.insert(1, title_handle)
# labels = ['Methods and Scenarios:'] + labels
# labels.insert(1, '')

fig.legend(handles, labels,  loc='lower center', ncol=4, bbox_to_anchor=(0.5, -0.13),fontsize=20)

#facecolor='#EAEAF2', frameon=True,
# plt.legend( title = 'Methods and Datasets',frameon=True, facecolor='white', loc='best',
#            ncol=2, mode="expand", framealpha=0.5, borderaxespad=0., fontsize=20, title_fontsize=20)

# fig.tight_layout()
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('second_order_compare.pdf', dpi=200,bbox_inches='tight')

plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Influence_app/mnist_influence_app_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter


epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.0043, 0.0044, 0.018409, 0.0573]

unl_muv = [0.03600, 0.04310, 0.079888, 0.442221]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

unl_multi_lower_in=[0.006774, 0.00792, 0.01958, 0.05628]
unl_multi_lower_not_in =[0.0108651, 0.01275, 0.049736, 0.417920]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]
    unl_multi_lower_in[i] = unl_multi_lower_in[i]
    unl_multi_lower_not_in[i] = unl_multi_lower_not_in[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_multi_lower_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='MS In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
#
# plt.plot(x, unl_multi_lower_not_in, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
#          label='MS Not In', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)
#


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.52, 0.1)
plt.yticks(my_y_ticks,fontsize=20)
# plt.yscale('log')

plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

# Annotating the y-axis with the unit at its end using scientific notation

# Create a ScalarFormatter object
# Scale the y-values by a factor of 10


#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

plt.title('On MNIST', fontsize=24 )

# plt.text(-0.1, 0.5, 'Title Beside Y', transform=ax[0].transAxes,
#            va='center', ha='left', rotation='vertical')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_influence_app_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Influence_app/mnist_influence_app_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.06702, 0.0989, 0.13447178, 0.204308, 0.30323, 0.427868]

unl_muv = [0.05622, 0.084939, 0.11989,  0.18837, 0.28663, 0.41792]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-PD (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-PD (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Unlearning Extent' ,fontsize=24)
my_y_ticks = np.arange(0, 0.5, 0.1)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_influence_app_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Influence_app/mnist_influence_app_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter


epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.0670, 0.05614, 0.05513, 0.054879, 0.05501, 0.054093]

unl_muv = [0.4278, 0.4113, 0.41067, 0.410123, 0.409559, 0.4098]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib[i] = unl_mib[i]
    unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Average UE' ,fontsize=24)
my_y_ticks = np.arange(0, 0.52, 0.1)
plt.yticks(my_y_ticks,fontsize=20)
# plt.yscale('log')

plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

# Annotating the y-axis with the unit at its end using scientific notation

# Create a ScalarFormatter object
# Scale the y-values by a factor of 10


#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

plt.title('On MNIST', fontsize=24 )

# plt.text(-0.1, 0.5, 'Title Beside Y', transform=ax[0].transAxes,
#            va='center', ha='left', rotation='vertical')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_influence_app_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Influence_app/mnist_influence_app_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.0887  , 0.1012045 , 0.0663019 , 0.074838609 ]
unl_ss_not_in = [0.19421   , 0.20380    , 0.066083     , 0.170355]


unl_ms_in = [0.061598     , 0.084193   , 0.0545774 , 0.05312959]
unl_ms_not_in = [0.170428   , 0.1672777 , 0.055033  , 0.1306831]


sisa_unl = [0.0887, 0.19421, 0.061598 , 0.170428]
vbu_unl = [0.1012045, 0.20380  , 0.084193, 0.1672777]
rfu_unl = [0.0663019, 0.066083  ,  0.0545774 , 0.055033 ]
hbu_unl = [0.074838609,0.170355 , 0.05312959, 0.1306831]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Average UE', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 0.36, 0.05)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)


# plt.grid(axis='y')
plt.title('On MNIST', fontsize=24)
plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_influence_app_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Influence_app/test.py <==
import torch

# Parameters for the Gaussian noise
mean = 0        # Mean of the distribution
std_dev = 1     # Standard deviation of the distribution
num_samples = 1000  # Number of samples

# Generate Gaussian noise
# torch.randn generates samples from a standard normal distribution (mean=0, std_dev=1)
noise = torch.randn(num_samples) * std_dev + mean

# Converting the tensor to a numpy array for plotting (if needed)
noise_np = noise.numpy()

# Example: Plotting the noise (if you want to visualize it)
import matplotlib.pyplot as plt

plt.hist(noise_np, bins=30, density=True)
plt.title("Histogram of Generated Gaussian Noise")
plt.xlabel("Noise Value")
plt.ylabel("Frequency")
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Model_acc/mnist_Acc_sample_size_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [98.47, 97.94, 98.19, 98.01, 98.76, 98.21]

unl_muv = [98.84, 99.38, 99.11, 99.23, 99.24, 99.25]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]



plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
         label='MIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
         label='MUV',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(96 ,101,1)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_sample_size_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Original_sim/mnist_org_sim_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [1, 0.9976, 0.9906, 0.979487, 0.964510, 0.946361]

unl_muv = [0.987, 0.9845, 0.9845, 0.9845, 0.9685, 0.957]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='Perturbed Data', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
#          label='Multi-Sample',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.9 ,1.01,0.02)
plt.ylim(0.9,1.01)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_org_sim_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Rec_MSE/mnist_Rec_MSE_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.9502, 0.94887, 0.9546, 0.95720, 0.961016, 0.9656937]

unl_muv = [0.818660, 0.84618, 0.86307, 0.8958, 0.921938, 0.933619]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.8 ,1.01,0.04)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Rec_MSE/mnist_rec_MSE_sample_size_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [2.80, 2.8617, 2.8617, 2.8617, 2.99147, 2.506]

unl_muv = [0.987, 0.9845, 0.9845, 0.9845, 0.9685, 0.957]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]



plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
         label='Inf', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
         label='MSE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(0 ,4,1)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_MSE_sample_size_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Rec_MSE/mnist_rec_mse_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.94898  , 0.95520 , 0.9341333 , 0.9510520 ]
unl_ss_not_in = [0.95703   , 0.95662    , 0.93962     , 0.95290]


unl_ms_in = [0.686785     , 0.683197   , 0.679345 , 0.685824]
unl_ms_not_in = [0.72633   , 0.71146 , 0.7261142  , 0.72292]


sisa_unl = [0.94898, 0.95703, 0.686785, 0.72633]
vbu_unl = [0.95520, 0.95662, 0.683197, 0.71146]
rfu_unl = [0.9341333, 0.93962 ,  0.679345 , 0.7261142]
hbu_unl = [0.9510520,0.95290, 0.685824, 0.72292]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')

plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0.5, 2.1, 0.1)
plt.yticks(my_y_ticks, fontsize=20)
plt.ylim(0.5,1.2)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')
plt.legend(loc=(0.02, 0.64), fontsize=20)
#plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_mse_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Rec_MSE/mnist_rec_sim_lower_bound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [ 0.397629, 0.896024, 0.9319, 0.945938]

unl_muv = [0.4407050, 0.928747, 0.950474, 0.96693]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

unl_multi_lower_in = [0.384588, 0.8054, 0.88618, 0.91040 ]
unl_multi_lower_not_in = [0.4366, 0.8749531, 0.925200, 0.93619]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_multi_lower_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='MS In',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
#
# plt.plot(x, unl_multi_lower_not_in, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
#          label='MS Not In', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)
#


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.2, 1.21, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_sim_lower_bound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Rec_MSE/mnist_rec_sim_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [ 0.9459, 0.9097, 0.85268, 0.856668, 0.818231, 0.732786]

unl_muv = [0.96502, 0.93312, 0.9228, 0.915994, 0.903300, 0.902618]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity', fontsize=28)
my_y_ticks = np.arange(0., 1.3, 0.2)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESS}$' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='lower left',fontsize=28)
plt.title('On MNIST', fontsize=28 )
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_sim_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Running_time/mnist_rt_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '1.6', '3.2', '4.8', '6.4', '8']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib_ss = [988.985 -370-3, 1016.633-370-2, 988.6431-370-3, 986.6597-370-1, 988.985-370-1, 988.985-370-2]
unl_mib_ms = [988.985 -370, 1016.633-370, 988.6431-370, 986.6597-370, 988.985-370, 988.985-370]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_ms = [116.90, 119.52, 118.997, 116.033, 116.977498, 117.22]

unl_muv = [143, 220.52 - 77, 221.997 - 77, 211.033 - 77, 201.977498 - 77, 220.22- 77] #[191.235, 191.2713, 193.1833, 190.910802, 191.14087, 224]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(x)):
    unl_mib_ss[i] = unl_mib_ss[i]
    unl_mib_ms[i] = unl_mib_ms[i]
    unl_muv[i] = unl_muv[i]
    unl_muv_ms[i] = unl_muv_ms[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_muv_includes, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
#          label='MUV (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-PD (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_ms, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-PD (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='MIB (SS-B)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



# plt.plot(x, unl_mib_ss, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='MIB (SS-B)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_ms, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Running Time' ,fontsize=24)
my_y_ticks = np.arange(0, 1100, 200)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e3", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_running_time_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Running_time/mnist_rt_noise_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1', '20', '40', '60', '80', '100']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_hess_r = [516*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 338*20/6000*0.22*5 +2.2*5 , 439*20/6000*0.22*5 +2.2*5 , 389*20/6000*0.22*5 +2.2 *5, 1200*20/6000*0.22*2*5]
unl_br = [72*20/6000*0.22*5           , 72*20/6000*0.22   *5    , 43*20/6000*0.22 *5      , 45*20/6000*0.22*5, 59*20/6000*0.22*5, 1200*20/6000*0.22*2*5 ]


unl_vib = [180*20/6000*0.22*5   *2      , 360*20/6000*0.22  *2 *5   , 180*20/6000*0.22  *2 *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5 ]
unl_self_r = [180*20/6000*0.22*5  *2    , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22  *2  *5  , 360*20/6000*0.22 *2*5, 1200*20/6000*0.22*2*5, 1200*20/6000*0.22*2*5]




x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br,   width=0.168, label='VBU', color='r', hatch='/')
plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='PriMU$_{w}$', color='cornflowerblue', hatch='*')
plt.bar(x + width / 8, unl_self_r, width=0.168, label='PriMU$_{w/o}$', color='g', hatch='x')
plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 13.1, 2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.grid(axis='y')
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Running_time/mnist_rt_sample_size_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1', '20', '40', '60', '80', '100']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]



unl_muv_MNIST = [145.4497, 116.9057  , 118.2206 , 119.850, 118.458, 116.92136]
unl_mib_MNIST = [636.6597 , 638.42  , 648.6431 , 638.9856858, 620, 639]

unl_muv_CIFAR = [133.75, 111.596  , 114.632 , 112.850, 109.458, 110.83 ]
unl_mib_CIFAR = [672.6597 , 673.42  , 678.6431 , 678.9856858, 677, 679]

unl_muv_CelebA = [32.3621, 23.749 , 21.41661, 22.37170, 21.5619, 23.5819]
unl_mib_CelebA = [1622.582  , 1663.4467 , 1625.5774, 1620.929, 1627.0406, 1625.699]



for i in range(len(labels)):
    unl_muv_MNIST[i] = unl_muv_MNIST[i]
    unl_mib_MNIST[i] = unl_mib_MNIST[i]
    unl_muv_CIFAR[i] = unl_muv_CIFAR[i]
    unl_mib_CIFAR[i] = unl_mib_CIFAR[i]
    unl_muv_CelebA[i] = unl_muv_CelebA[i]
    unl_mib_CelebA[i] = unl_mib_CelebA[i]


x = np.arange(len(labels))  # the label locations
width = 0.9 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure()
#plt.subplots(figsize=(8, 5.3))
plt.bar(x - width /6 - width / 6 , unl_muv_MNIST, width=width/6, label='TAPE MNIST', color='#C6B3D3', edgecolor='black', hatch='/')

plt.bar(x - width / 6 , unl_muv_CIFAR, width=width/6,  label='TAPE CIFAR10', color='#F7D58B', edgecolor='black' , hatch='x')
plt.bar(x , unl_muv_CelebA, width=width/6, label='TAPE CelebA', color='#80BA8A', edgecolor='black', hatch='o')


plt.bar(x + width / 6  , unl_mib_MNIST,   width=width/6, label='MIB MNIST', color='#9CD1C8', edgecolor='black',  hatch='-')

plt.bar(x + width / 6 + width/6 , unl_mib_CIFAR, width=width/6, label='MIB CIFAR10', color='#6BB7CA', edgecolor='black', hatch='*')


plt.bar(x + width / 6 + width / 6 + width/6  , unl_mib_CelebA,   width=width/6, label='MIB CelebA', color='#E58579', edgecolor='black', hatch='\\')


# plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='PriMU$_{w}$', color='cornflowerblue', hatch='*')
# plt.bar(x + width / 8, unl_self_r, width=0.168, label='PriMU$_{w/o}$', color='g', hatch='x')
# plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1650, 400)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
# plt.grid(axis='y')
# plt.legend(loc='upper left', fontsize=20)
plt.legend( frameon=True, facecolor='#EAEAF2', loc='best', bbox_to_anchor=(1.01, -0.15),
           ncol=3, fontsize=14.6,)

# mode="expand",  columnspacing=1.0,  borderaxespad=0., framealpha=0.5,handletextpad=0.5
#title = 'Methods and Datasets',

plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_sample_size_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Running_time/mnist_running_time_noise_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0', '5', '10', '15', '20', '25']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


TaPD_ss=[143, 220.52 - 77, 221.997 - 77, 211.033 - 77, 201.977498 - 77, 220.22- 77]

TaPS_ms = [116.90, 119.52, 118.997, 116.033, 116.977498, 117.22]
MIB =[988.985 -370-3, 1016.633-370-2, 988.6431-370-3, 986.6597-370-1, 988.985-370-1, 988.985-370-2]


unl_mib_ss = [988.985 -370-3, 1016.633-370-2, 988.6431-370-3, 986.6597-370-1, 988.985-370-1, 988.985-370-2]
unl_mib_ms = [988.985 -370, 1016.633-370, 988.6431-370, 986.6597-370, 988.985-370, 988.985-370]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_ms = [116.90, 119.52, 118.997, 116.033, 116.977498, 117.22]

unl_muv = [143, 220.52 - 77, 221.997 - 77, 211.033 - 77, 201.977498 - 77, 220.22- 77] #[191.235, 191.2713, 193.1833, 190.910802, 191.14087, 224]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 3, TaPD_ss,   width=width / 3, label='TAPE (SS)', color='#797BB7', edgecolor='black', hatch='*')
plt.bar(x , TaPS_ms, width=width / 3, label='TAPE (MS)', color='#9BC985',edgecolor='black', hatch='\\')
plt.bar(x + width / 3, MIB, width=width / 3, label='MIB (B-MS)', color='#E58579', edgecolor='black', hatch='/')
#plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1000.1, 200)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.legend(loc='upper left', fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)
plt.title("On MNIST", fontsize= 24)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_runningtime_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Unambiguity/mnist_unambiguity_sample_size_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [99.99, 99.99, 99.99, 99.99, 99.99, 99.99]

unl_muv = [1-0.0471, 1-0.0425, 1-0.0475, 1-0.0529, 1-0.0425, 1-0.0516]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_muv)):
    unl_muv[i] = unl_muv[i]*100

plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
         label='MIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
         label='MUV',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(90,100.1,2)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim(90, 100.4)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_unambiguity_sample_size_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Unambiguity/mnist_unambiguity_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [1, 1, 1, 1, 1, 1]

unl_muv = [1.250, 1.134, 1.110, 1.1260, 1.059502, 1.129332]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]



plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
         label='Includes', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
         label='Not Includes',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Unambiguity' ,fontsize=24)
my_y_ticks = np.arange(0, 3, 0.5)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_unambiguity_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Verifibility/mnist_verifiability_lowerbound_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[0, 0.1, 0.5, 0.9]

labels = ['0', '0.1', '0.5', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0]
unl_mib_bck = [0, 1, 1, 1]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.7247, 0.9747, 0.9973, 0.996]

unl_muv = [0.3823, 0.6520, 0.7057, 0.9217]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

unl_lower_in = [0.0000, 0.1830, 0.2813, 0.3100]
unl_lower_not_in = [0.8793, 0.9307, 0.9547, 0.9933 ]

unl_multi_lower_in = [0, 0.0067, 0.1097, 0.2020]
unl_multi_lower_not_in = [0.8350, 0.9447, 0.9623, 0.9583 ]

plt.style.use('seaborn')

plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_lower_in, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='MUA-MD In (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_lower_not_in, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_multi_lower_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MUA-MD In (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_multi_lower_not_in, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MUA-MD Not In (MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Task Weight $\\alpha$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.15,0.4),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_lowerbound_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Verifibility/mnist_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 1, 1, 1, 1, 1]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.8023, 0.9683, 0.9860, 0.9930, 0.9930, 0.9943]

unl_muv = [0.7510, 0.8757, 0.8920, 0.9487, 0.9810, 0.9867]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

plt.style.use('seaborn')

plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (B-SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_bck, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.35,0.1),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Verifibility/mnist_verifiability_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0, 0, 1, 1, 1]
# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.3100, 0.2073, 0.15, 0.0600, 0.0320, 0.0000]

unl_muv = [0.9943, 0.9867, 0.9583, 0.9583, 0.9490, 0.9497]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,label='TAPE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery, label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib_bck, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='MIB (bac.)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (GS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=28)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESS}$' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.01,0.35),fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/Verifibility/mnist_verifiability_unl_analysis_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

unl_ss_in = [0.1513  , 0.2593 , 0.2817 , 0.2170 ]
unl_ss_not_in = [0.9963   , 0.9953    , 0.9947     , 0.9927]


unl_ms_in = [0.0010     , 0.0273   , 0.0023 , 0.0077]
unl_ms_not_in = [0.8770   , 0.5890 , 0.7283  , 0.7910]


sisa_unl = [0.1513, 0.9963, 0.0010, 0.8770]
vbu_unl = [0.2593, 0.9953, 0.0273, 0.5890]
rfu_unl = [0.2817, 0.9947,  0.0023, 0.7283]
hbu_unl = [0.2170, 0.9927, 0.0077, 0.7910]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')

plt.style.use('seaborn')

plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
plt.bar(x - width / 8 - width / 16,  unl_ss_not_in, width=0.21, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
plt.bar(x + width / 8, unl_ms_in, width=0.21, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
plt.bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.5, 0.2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

# Set the background of the axes, which is the area of the plot, to grey
# plt.gca().set_facecolor('grey')

# Set the grid with white color and a specific linestyle and linewidth
# plt.grid(color='white', linestyle='-', linewidth=0.5)

# plt.grid(axis='y')

plt.legend(loc= (0.02,0.66), fontsize=20)
#plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('$\it{ESS}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_unl_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_MNIST/Verifibility/mnist_verifibility_sample_size_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '20', '40', '60', '80', '100' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [99.99, 99.99, 99.99, 99.99, 99.99, 99.99]

unl_muv = [99.99, 99.99, 99.99, 99.99, 99.99, 99.99]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]



plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='b', marker='o', fillstyle='none', markevery=markevery,
         label='MIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='g',  marker='s', fillstyle='none', markevery=markevery,
         label='MUV',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=24)
my_y_ticks = np.arange(96,100.1,1)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim(96, 100.4)
plt.xlabel('$\it{ESS}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_sample_size_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_MNIST/acc_and_bac_acc_when_unl.py <==


import numpy as np
import matplotlib.pyplot as plt
import seaborn



epsilon = 3
beta = 1 / epsilon




acc_tri =  [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.98333, 0.95833, 0.925, 0.925, 0.925, 0.91667, 0.91667, 0.90833, 0.9, 0.88333, 0.85, 0.825, 0.80833, 0.76667, 0.73333, 0.71667, 0.70833, 0.70833, 0.7, 0.675, 0.66667, 0.66667, 0.65833, 0.65833, 0.63333, 0.61667, 0.6, 0.575, 0.56667, 0.55833, 0.55, 0.55, 0.55, 0.55, 0.55]


acc_back = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.98333, 0.94167, 0.90833, 0.9, 0.9, 0.89167, 0.86667, 0.79167, 0.75833, 0.60833, 0.45833, 0.20833, 0.075, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]

acc_test = [0.9902, 0.9858, 0.9864, 0.9849, 0.986, 0.9844, 0.9824, 0.9835, 0.9859, 0.9866, 0.989, 0.9834, 0.985, 0.9856, 0.9832, 0.9644, 0.9379, 0.9036, 0.8999, 0.8956, 0.8941, 0.8948, 0.8931, 0.8899, 0.8752, 0.8385, 0.8144, 0.78, 0.7388, 0.7106, 0.6771, 0.6468, 0.6437, 0.6169, 0.6005, 0.5792, 0.5734, 0.554, 0.5443, 0.5277, 0.5205, 0.513, 0.5028, 0.4969, 0.4939, 0.4898, 0.4905, 0.4821, 0.4826, 0.4734]

acc_watermar = [1.0, 1.0, 1.0, 1.0, 1.0, 0.9875, 0.9375, 0.75833, 0.70417, 0.66667, 0.625, 0.6, 0.53333, 0.525, 0.50833, 0.50833, 0.50417, 0.50417, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5]


'''
backdoor_acc [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99, 0.99333, 0.99, 0.99, 0.97667, 0.97, 0.95333, 0.94667, 0.92333, 0.89, 0.87, 0.84333, 0.80667, 0.79, 0.76667, 0.77667, 0.74, 0.70667, 0.72667, 0.72333, 0.71333, 0.70667, 0.72, 0.71, 0.69333, 0.71, 0.68333, 0.68333, 0.66, 0.67333, 0.72, 0.72, 0.71333, 0.72, 0.70333, 0.72333, 0.73667, 0.73667, 0.74, 0.71333, 0.68333, 0.70333, 0.73333, 0.69, 0.71333, 0.73, 0.70667, 0.74667, 0.75333, 0.73667, 0.73, 0.70667, 0.74, 0.75333, 0.74667, 0.77667, 0.77333, 0.79, 0.78, 0.75, 0.77, 0.74333, 0.73, 0.69, 0.72333, 0.72333, 0.77, 0.77333, 0.76333, 0.75, 0.74, 0.73667, 0.72667, 0.72667, 0.74333, 0.74667, 0.73667, 0.72333, 0.77667, 0.75667, 0.75333, 0.73, 0.70333, 0.70667, 0.72667, 0.73, 0.73667, 0.74667, 0.72, 0.76, 0.74333, 0.75333, 0.71667, 0.77667, 0.78, 0.76667, 0.75, 0.76333, 0.78, 0.74333, 0.75333, 0.78, 0.77, 0.75667, 0.76, 0.76, 0.72667, 0.71667, 0.73333, 0.73667, 0.72333, 0.76333, 0.76667, 0.75667, 0.77667, 0.72, 0.74, 0.76333, 0.74333, 0.74, 0.74333, 0.72, 0.74667, 0.71, 0.74333, 0.75, 0.78333, 0.76, 0.75333, 0.74667, 0.72667, 0.69333, 0.68667, 0.72667, 0.73, 0.72, 0.72667, 0.73667, 0.71333, 0.70333, 0.69333, 0.67667, 0.68333, 0.68, 0.65667, 0.72, 0.71333, 0.72667, 0.73, 0.71667, 0.70667, 0.70667, 0.69667, 0.71667, 0.7, 0.66333, 0.67, 0.67, 0.69667, 0.71667, 0.72, 0.68, 0.65333, 0.69667, 0.66667, 0.68333, 0.67667, 0.65667, 0.65, 0.66, 0.69, 0.66, 0.65667, 0.63667, 0.66333, 0.64, 0.67, 0.69667, 0.69667, 0.66, 0.7, 0.64667, 0.67333, 0.64667, 0.66, 0.64667, 0.61, 0.61, 0.62333, 0.64, 0.65, 0.66]
acc_test:  [0.975, 0.9733, 0.9735, 0.9723, 0.9711, 0.9707, 0.9704, 0.9695, 0.9689, 0.965, 0.9645, 0.9584, 0.9525, 0.946, 0.9341, 0.9212, 0.9004, 0.8731, 0.855, 0.8325, 0.7978, 0.7844, 0.7701, 0.759, 0.7527, 0.7476, 0.7573, 0.7626, 0.7531, 0.7643, 0.766, 0.7468, 0.7477, 0.7502, 0.7426, 0.7348, 0.7461, 0.7616, 0.775, 0.7863, 0.7837, 0.789, 0.7831, 0.7898, 0.8124, 0.8121, 0.8052, 0.8018, 0.7975, 0.7964, 0.8069, 0.7983, 0.8141, 0.8268, 0.8232, 0.8288, 0.8351, 0.8325, 0.8273, 0.8207, 0.8296, 0.8369, 0.8504, 0.8659, 0.858, 0.8652, 0.864, 0.8595, 0.8542, 0.8539, 0.8463, 0.8424, 0.8502, 0.8591, 0.8764, 0.8809, 0.8784, 0.8738, 0.8752, 0.8748, 0.8682, 0.8653, 0.8743, 0.8745, 0.8705, 0.8695, 0.8784, 0.8736, 0.8786, 0.8752, 0.863, 0.8704, 0.8738, 0.8795, 0.8808, 0.8875, 0.8921, 0.8879, 0.8893, 0.8807, 0.8849, 0.8985, 0.8975, 0.8979, 0.894, 0.8941, 0.9001, 0.8965, 0.8991, 0.9087, 0.9103, 0.9082, 0.9101, 0.9048, 0.8996, 0.9004, 0.903, 0.8983, 0.8978, 0.9079, 0.9116, 0.9144, 0.9128, 0.9045, 0.9083, 0.9122, 0.9081, 0.9057, 0.9056, 0.9073, 0.9076, 0.9047, 0.907, 0.9124, 0.9213, 0.9243, 0.9168, 0.9124, 0.9073, 0.8989, 0.9029, 0.909, 0.9098, 0.9095, 0.9185, 0.9181, 0.912, 0.9115, 0.9093, 0.9079, 0.9051, 0.9016, 0.9028, 0.9159, 0.9176, 0.9171, 0.9187, 0.914, 0.9124, 0.9165, 0.9127, 0.9136, 0.9112, 0.9016, 0.9041, 0.9104, 0.915, 0.9177, 0.9185, 0.9107, 0.9093, 0.9112, 0.9108, 0.9066, 0.9037, 0.9011, 0.9094, 0.9169, 0.917, 0.9155, 0.9143, 0.9138, 0.9118, 0.9124, 0.9164, 0.9236, 0.9218, 0.9145, 0.9137, 0.9145, 0.9171, 0.9142, 0.9135, 0.9146, 0.9081, 0.9038, 0.9057, 0.9129, 0.9182, 0.9157]
'''

x=[]
acc_tri_s = []
acc_back_s =[]
acc_test_s =[]
acc_watermar_s = []


t_i=1
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    acc_tri_s.append(acc_tri[i*t_i]*100)
    acc_back_s.append(acc_back[i*t_i]*100)
    acc_test_s.append(acc_test[i*t_i]*100)
    acc_watermar_s.append(acc_watermar[i*t_i]*100)

plt.style.use('seaborn')
# seaborn.set_style('darkgrid', {'legend.frameon':True})

plt.figure(figsize=(7.5, 5.3))
lw=5
plt.plot(x, acc_tri_s, color='limegreen', linestyle='-',  label='On $D_u$',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
plt.plot(x, acc_back_s, color='#ED9F9B', linestyle=(0, (3, 1, 1, 1)),  label='On $D_b$',linewidth=lw, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')

plt.plot(x, acc_test_s, color='#F7D58B', linestyle='--',   label='On Test Data',linewidth=lw,  markersize=10)

plt.plot([28,27],[-10, 110], color='#797BB7', label='Backdoor disappear',linewidth=lw-2,  markersize=10)

# plt.plot(x, acc_watermar_s, color='b', linestyle=(0,(2,1,1,1)),   label='Wa. Classify',linewidth=lw,  markersize=10)
#
#
# plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBFU',linewidth=lw, markersize=10)
# plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle=(0,(3,1,2,1)),  label='HBFU (Er.)',linewidth=lw, markersize=10)

#linestyle=(0,(3,1,1,1))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim((-2,103))
my_x_ticks = np.arange(0, 51, 10)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')

#
# legend = plt.legend(frameon=True)
# frame = legend.get_frame()
# frame.set_facecolor('white')

plt.legend(loc='best',frameon=True, facecolor='white', framealpha=0.5, fontsize=19)
# plt.legend(facecolor='white', edgecolor='black')
# plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
#            ncol=3, mode="expand", borderaxespad=0., fontsize=16)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_acc_drop.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_STL10/Rec_similarity/stl10_Rec_MSE_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '15', '30', '45', '60', '75']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.174573, 0.17453, 0.1751174, 0.175243, 0.1754755, 0.175559]

unl_muv = [0.172318, 0.1723394, 0.17263445, 0.1734319, 0.173439018, 0.1739]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]


plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_mib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Rec. Similarity' ,fontsize=24)
my_y_ticks = np.arange(0.17 ,0.181,0.002)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/On_STL10/Running_time/STL10_running_time_noise.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0', '15', '30', '45', '60', '75']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


TaPD_ss=[79.81,79.676,79.6397, 79.556,  79.56, 79.54 ]

TaPS_ms = [74.90623, 74.560, 74.602, 74.621145, 74.545, 74.60]
MIB = [815.331, 815.710, 815.9786, 815.55814719, 815.45873, 815]


x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
plt.bar(x - width / 3, TaPD_ss,   width=width / 3, label='TAPE (SS)', color='#797BB7', edgecolor='black', hatch='*')
plt.bar(x , TaPS_ms, width=width / 3, label='TAPE (MS)', color='#9BC985',edgecolor='black', hatch='\\')
plt.bar(x + width / 3, MIB, width=width / 3, label='MIB (B-MS)', color='#E58579', edgecolor='black', hatch='/')
#plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=24)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1200.1, 200)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.legend(loc=(0.01, 0.68), fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=22)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)
plt.title("On STL-10", fontsize= 24)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_rt_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Contents/Figures/Experiments_r/On_STL10/verificability/stl10_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0', '15', '30', '45', '60', '75']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [0, 0, 0, 0, 0, 0]
unl_mib_bck = [0, 0.7, 1, 1, 1, 1]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_muv_includes = [0.7760, 0.8200, 0.8280, 0.84640,  0.84560, 0.84]

unl_muv = [0.778160, 0.816, 0.8140, 0.81600, 0.8200, 0.8440]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

plt.style.use('seaborn')

plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv_includes, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery,
         label='TAPE (SS)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='TAPE (MS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
         label='MIB (B-SS)',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, unl_mib_bck, linestyle=':', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB (B-MS)', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability' ,fontsize=24)
my_y_ticks = np.arange(0, 1.1, 0.2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Perturbation Limit' ,fontsize=24)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.35,0.1),fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> Contents/Figures/Experiments_r/test_06_ur_all.py <==
import numpy as np
import  matplotlib.pyplot as plt
#


plt.style.use('seaborn')

fig, ax = plt.subplots(3, 3, figsize=(10, 7)) #sharex='col',
fig.subplots_adjust(bottom=0.16)

# for i in range(2):
#     for j in range(3):
#         ax[i,j].text(0.5,0.5,str((i,j)), fontsize=18, ha='center')

#first pic 0,0


labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
unl_ss_not_in = [143 , 143 , 143  , 143]


#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
unl_ms_not_in = [113 , 113, 113 , 113]


mib_ms_not_in = [637  , 637 , 637 , 637]

sisa_unl = [0.94898, 0.95703, 0.686785, 0.72633]
vbu_unl = [0.95520, 0.95662, 0.683197, 0.71146]
rfu_unl = [0.9341333, 0.93962 ,  0.679345 , 0.7261142]
hbu_unl = [0.9510520,0.95290, 0.685824, 0.72292]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,2].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[0,0].bar(x - width / 3,  unl_ss_not_in, width=width/3, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[0,0].bar(x  , unl_ms_not_in, width=width/3, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,2].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,2].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')


ax[0,0].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS Not In', color='#E58579', edgecolor='black', hatch='/')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax[0,0].set_ylabel('Running Time', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[0,0].set_xticks(x)
ax[0,0].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 700.01, 100)
ax[0,0].set_yticks(my_y_ticks )
ax[0,0].set_ylim(0, 700.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
ax[0,0].set_title('On MNIST', fontsize=16)

# figure 1,1



labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
unl_ss_not_in = [135 , 135 , 135  , 135]


#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
unl_ms_not_in = [113 , 113, 113 , 113]


mib_ms_not_in = [672  , 672 , 672 , 672]

sisa_unl = [0.94898, 0.95703, 0.686785, 0.72633]
vbu_unl = [0.95520, 0.95662, 0.683197, 0.71146]
rfu_unl = [0.9341333, 0.93962 ,  0.679345 , 0.7261142]
hbu_unl = [0.9510520,0.95290, 0.685824, 0.72292]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,2].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[0,1].bar(x - width / 3,  unl_ss_not_in, width=width/3, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[0,1].bar(x  , unl_ms_not_in, width=width/3, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,2].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,2].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')


ax[0,1].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS Not In', color='#E58579', edgecolor='black', hatch='/')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[0,1].set_ylabel('Running Time', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[0,1].set_xticks(x)
ax[0,1].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 700.01, 100)
ax[0,1].set_yticks(my_y_ticks )
ax[0,1].set_ylim(0, 700.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
ax[0,1].set_title('On CIFAR10', fontsize=16)





#figure 1,2


labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
unl_ss_not_in = [32.76 , 32.76  , 32.76   , 32.76 ]


#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
unl_ms_not_in = [21.43 , 21.43, 21.43 , 21.43]


mib_ms_not_in = [1622  , 1622 , 1622 , 1622]

sisa_unl = [0.94898, 0.95703, 0.686785, 0.72633]
vbu_unl = [0.95520, 0.95662, 0.683197, 0.71146]
rfu_unl = [0.9341333, 0.93962 ,  0.679345 , 0.7261142]
hbu_unl = [0.9510520,0.95290, 0.685824, 0.72292]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,2].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[0,2].bar(x - width / 3,  unl_ss_not_in, width=width/3, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[0,2].bar(x  , unl_ms_not_in, width=width/3, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,2].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,2].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')


ax[0,2].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS Not In', color='#E58579', edgecolor='black', hatch='/')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[0,1].set_ylabel('Running Time', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[0,2].set_xticks(x)
ax[0,2].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1799.01, 400)
ax[0,2].set_yticks(my_y_ticks )
ax[0,2].set_ylim(0, 1700.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
ax[0,2].set_title('On CelebA', fontsize=16)


#figure 1,0



labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
unl_ss_not_in = [0.9656937 , 0.9612868   , 0.954540   , 0.9589398]


#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
unl_ms_not_in = [0.933619  , 0.932553 , 0.93586  , 0.9192299]


sisa_unl = [0.94898, 0.95703, 0.686785, 0.72633]
vbu_unl = [0.95520, 0.95662, 0.683197, 0.71146]
rfu_unl = [0.9341333, 0.93962 ,  0.679345 , 0.7261142]
hbu_unl = [0.9510520,0.95290, 0.685824, 0.72292]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[0,0].bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[1,0].bar(x - width / 2,  unl_ss_not_in, width=width / 2, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[1,0].bar(x  , unl_ms_not_in, width=width / 2, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[0,0].bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax[1,0].set_ylabel('Rec. Similarity', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[1,0].set_xticks(x)
ax[1,0].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0.76, 1.01, 0.04)
ax[1,0].set_yticks(my_y_ticks )
ax[1,0].set_ylim(0.76, 1.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
# ax[1,0].set_title('On MNIST', fontsize=16)

# figure 1,1




labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.972845 , 0.973203, 0.97236328 -0.001 , 0.9731583-0.001]
unl_ss_not_in = [0.9745451 , 0.9745984 , 0.97356386  , 0.9746081]


#unl_ms_in = [0.96839   ,0.969446  , 0.96787 -0.001, 0.968382 -0.001]
unl_ms_not_in = [0.9731182  , 0.9742014 , 0.97215819  , 0.9721294 ]


sisa_unl = [0.97303, 0.973511, 0.96608, 0.967100]
vbu_unl = [0.972769, 0.97564, 0.966605, 0.97029]
rfu_unl = [0.971316, 0.97500,  0.9661485, 0.97007]
hbu_unl = [0.97288, 0.976009, 0.966252,  0.970016]


x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[0,1].bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[1,1].bar(x - width / 2,  unl_ss_not_in, width=width / 2, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[1,1].bar(x  , unl_ms_not_in, width=width / 2, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[0,1].bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[1,1].set_ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[1,1].set_xticks(x)
ax[1,1].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0.5, 2.1, 0.02)
ax[1,1].set_yticks(my_y_ticks )
ax[1,1].set_ylim(0.9,1.02)
# ax[1,1].set_title('On CIFAR10', fontsize=16)





#figure 1,2



labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.97557 , 0.976940, 0.97633 -0.001, 0.977246 -0.001]
unl_ss_not_in = [0.977833   , 0.978978  , 0.9779787   , 0.97727489 ]


#unl_ms_in = [0.968087   , 0.9652563  , 0.967717-0.001, 0.9661944-0.001]
unl_ms_not_in = [0.970242   , 0.970291337 , 0.9703726706 , 0.96972056 ]


sisa_unl = [0.977335, 0.979339, 0.96394, 0.9669511]
vbu_unl = [0.97762, 0.98005, 0.9641662, 0.96662]
rfu_unl = [0.964420, 0.966258, 0.963810, 0.9661702]
hbu_unl = [0.977701, 0.979951, 0.965032,  0.9672170]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[0,2].bar(x - width / 2 - width / 8 + width / 8 , unl_ss_in,   width=0.21, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[1,2].bar(x - width / 2,  unl_ss_not_in, width=width / 2, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[1,2].bar(x , unl_ms_not_in, width=width / 2, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[0,2].bar( x + width / 2 - width / 8 + width / 16, unl_ms_not_in, width=0.21, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[1,1].set_ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[1,2].set_xticks(x)
ax[1,2].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0.5, 2.1, 0.02)
ax[1,2].set_yticks(my_y_ticks )
ax[1,2].set_ylim(0.9,1.02)
# ax[1,2].set_title('On CelebA', fontsize=16)


#figure 2,0



labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.3100  , 0.2700 , 0.2837 , 0.2603 ]
unl_ss_not_in = [0.9947933  , 0.991907 , 0.996957     , 0.993923]


#unl_ms_in = [0.2020    , 0.1833  , 0.1737, 0.1707]
unl_ms_not_in = [0.9867583   , 0.987597 , 0.988607  , 0.928003]

#mib_ms_in = [0,0,0,0]
mib_ms_not_in = [1,1,1,1]

sisa_unl = [0.1513, 0.9963, 0.0010, 0.8770]
vbu_unl = [0.2593, 0.9953, 0.0273, 0.5890]
rfu_unl = [0.2817, 0.9947,  0.0023, 0.7283]
hbu_unl = [0.2170, 0.9927, 0.0077, 0.7910]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,0].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='MUA-MD SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[2,0].bar(x - width / 3,  unl_ss_not_in, width=width/3, label='TAPE SS', color='#F7D58B', edgecolor='black', hatch='*')
ax[2,0].bar(x  , unl_ms_not_in, width=width/3, label='TAPE MS', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,0].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MUA-MD MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,0].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')


ax[2,0].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS', color='#E58579', edgecolor='black', hatch='/')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax[2,0].set_ylabel('Verifiability', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[2,0].set_xticks(x)
ax[2,0].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.3, 0.2)
ax[2,0].set_yticks(my_y_ticks )
# ax[2,0].set_ylim(0.5,1.2)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)




#figure 2,1



labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.0708 , 0.0528 , 0.0516 , 0.0760]
unl_ss_not_in = [0.9876564  , 0.989752  , 0.990708   , 0.989580]


#unl_ms_in = [0.0628   , 0.0096 ,  0.0112 , 0.0188]
unl_ms_not_in = [0.9744860468  , 0.906708, 0.929088  , 0.948196]


sisa_unl = [0.1204, 0.9060, 0.0604, 0.8648]
vbu_unl = [0.0752, 0.9704, 0.0228, 0.9192]
rfu_unl = [ 0.0396, 0.9428,  0.0260, 0.9280]
hbu_unl = [0.0568, 0.9404, 0.0164, 0.9116]

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,1].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[2,1].bar(x - width / 3,  unl_ss_not_in, width=width/3, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[2,1].bar(x  , unl_ms_not_in, width=width/3, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,1].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,1].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')


ax[2,1].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS Not In', color='#E58579', edgecolor='black', hatch='/')


# plt.bar(x - width /6 - width / 6 , unl_muv_MNIST, width=width/6, label='MUV MNIST', color='#C6B3D3', edgecolor='black', hatch='/')
#
# plt.bar(x - width / 6 , unl_muv_CIFAR, width=width/6,  label='MUV CIFAR10', color='#F1DFA4', edgecolor='black' , hatch='x')
# plt.bar(x , unl_muv_CelebA, width=width/6, label='MUV CelebA', color='#80BA8A', edgecolor='black', hatch='o')
#
#
# plt.bar(x + width / 6  , unl_mib_MNIST,   width=width/6, label='MIB MNIST', color='#9CD1C8', edgecolor='black',  hatch='-')
#


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[2,0].set_ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[2,1].set_xticks(x)
ax[2,1].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.3, 0.2)
ax[2,1].set_yticks(my_y_ticks )
# ax[2,0].set_ylim(0.5,1.2)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)


#figure 2, 2



labels = ['SISA', 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.1591  , 0.1496 , 0.1762 , 0.1445 ]
unl_ss_not_in = [0.9764959314   , 0.97703   , 0.97611    , 0.97211]


#unl_ms_in = [0.0984     , 0.1055 , 0.0994 , 0.0881]
unl_ms_not_in = [0.9457754262  , 0.94395, 0.94365  , 0.91098]


sisa_unl = [0.1855, 0.9682, 0.0881, 0.9170]
vbu_unl = [0.1506, 0.9447,  0.1107, 0.9549]
rfu_unl = [0.1383, 0.9549,  0.1383, 0.9693]
hbu_unl = [0.1619, 0.9518, 0.1148, 0.9529]


x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,2].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[2,2].bar(x - width / 3,  unl_ss_not_in, width=width/3, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
ax[2,2].bar(x  , unl_ms_not_in, width=width/3, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,2].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,2].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')


ax[2,2].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS Not In', color='#E58579', edgecolor='black', hatch='/')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[2,0].set_ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[2,2].set_xticks(x)
ax[2,2].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 1.3, 0.2)
ax[2,2].set_yticks(my_y_ticks )
# ax[2,0].set_ylim(0.5,1.2)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)




handles, labels = ax[2,0].get_legend_handles_labels()
# Create a "dummy" handle for the legend title
# title_handle = plt.Line2D([], [], color='none', label='Method')
#
# # Insert the title handle at the beginning of the handles list
# handles = [title_handle] + handles
# handles.insert(1, title_handle)
# labels = [''] + labels
# labels.insert(1, '')

fig.legend(handles, labels, frameon=True, facecolor='#EAEAF2', loc='lower center', ncol=4, bbox_to_anchor=(0.5, 0.03),fontsize=16)

# plt.legend( title = 'Methods and Datasets',frameon=True, facecolor='white', loc='best',
#            ncol=2, mode="expand", framealpha=0.5, borderaxespad=0., fontsize=20, title_fontsize=20)

# fig.tight_layout()
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('test_06_all.pdf', dpi=200,bbox_inches='tight')

plt.show()
